Tev: Scaling Long-Horizon Agentic Environments with Dense Progress Rewards

Long-horizon agents have drawn growing attention for their ability to work autonomously -- from hours to days -- on economically valuable tasks, a capability essential to automated discovery and recursive self-improvement (RSI). Yet open-source models still struggle on long-horizon tasks, largely for lack of both training data and a working recipe, and scaling both is hard: long, complex tasks are difficult to curate and verify, and their rewards are sparse. We address both. First, we introduce Tev-Gym, the first long-horizon agent training dataset with verifiable, dense, progressive rewards -- 1,170 verified task environments across 7 domains. It is built on a latent-world-first approach that first constructs a latent world: a complete and correct hidden specification of the task domain, workflow, and expected state after each step. Each task is then progressively rendered from this specification into an agent-facing environment, enabling controllable complexity and a natural progress metric. Second, we turn this metric into a training recipe: via progress-potential reward shaping (PPRS), we convert progress into a dense per-step reward that improves training efficiency and makes otherwise-intractable tasks trainable. Training with this recipe yields Tev-27B, which achieves substantial gains on the Agents' Last Exam computing and math sciences domains (ALE-CM), matching GPT-6 Astra and Claude Opus 5 at Pass@5. Despite training only on ALE-related data, it generalizes to the Terminal-Bench (TB) 3.0 and 4.0 subsets, surpassing GLM 5.2 and Gemini 3.7 Flash, and reaches Claude Opus 4.8-level performance on middle-horizon tasks such as TB 2.1.

==> figures/tb4_ranking/make_fig_tb4_ranking.py <==
#!/usr/bin/env python3
"""Figure 2: all models of Table 3 (tab:tbench) ranked by Pass@1 on the TB 4.0 "CM" subset.

Same visual language as the "All models on ALE-CM" panel of the teaser (Figure 1; see
ALE_Data_RL-ICLR-27-/figures/teaser/teaser_v12.ipynb): Carlito, orange = ours, teal = base,
gray = everyone else, accent-bar title, framed legend, 45-degree model labels, Tev in small caps.
The numbers are parsed from main.tex (Table 3, TB 4.0 "All" P@1 / P@5 columns) so the figure
cannot drift from the table.

Run from anywhere:  python3 figures/tb4_ranking/make_fig_tb4_ranking.py
Writes fig_tb4_ranking.pdf (vector, used by main.tex) and fig_tb4_ranking.png (preview).
"""
import glob
import os
import re
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import font_manager
from matplotlib.font_manager import FontProperties
from matplotlib.patches import FancyBboxPatch, Rectangle
from matplotlib.transforms import Affine2D

HERE = Path(__file__).resolve().parent
MAIN_TEX = HERE.parent.parent / "main.tex"
OUT_STEM = HERE / "fig_tb4_ranking"

# ----------------------------------------------------------------------------- style (teaser palette)
COL = {"ours": "#eb6834", "base": "#0e8fa8", "other": "#b3b2ad"}
INK, INK2, MUTED, GRID, AXIS = "#0b0b0b", "#52514e", "#898781", "#e1e0d9", "#c3c2b7"
ACCENT = "#0e8fa8"
FRAME_EC = "#d9d8d0"
DPI = 600

for d in ("/usr/share/fonts/truetype/crosextra", os.path.expanduser("~/.local/share/fonts")):
    for f in glob.glob(f"{d}/Carlito-*.ttf"):
        font_manager.fontManager.addfont(f)
_names = {f.name for f in font_manager.fontManager.ttflist}
FAM = "Carlito" if "Carlito" in _names else ("Lato" if "Lato" in _names else "DejaVu Sans")
mpl.rcParams.update({
    "font.family": FAM, "font.size": 12.5,
    "axes.edgecolor": AXIS, "axes.labelcolor": INK2, "xtick.color": INK2, "ytick.color": MUTED,
    "axes.linewidth": 0.8, "xtick.major.size": 0, "ytick.major.size": 0,
    "savefig.facecolor": "white", "figure.facecolor": "white", "pdf.fonttype": 42,
})


# ----------------------------------------------------------------------------- data: Table 3 of main.tex
def parse_tbench(tex_path):
    """Rows of tab:tbench as dicts: model, group (ours/base/other), star, p1, p5 (TB 4.0 'All')."""
    src = tex_path.read_text()
    i = src.index(r"\label{tab:tbench}")
    body = src[src.index(r"\begin{tabular}", i):src.index(r"\end{tabular}", i)]
    rows = []
    for line in body.splitlines():
        line = line.strip()
        if not line.endswith(r"\\") or "&" not in line or r"\Delta" in line or "P@1" in line:
            continue
        cells = [c.strip() for c in line[:-2].split("&")]
        if len(cells) != 21:
            continue
        name_raw = cells[0]
        star = "^{*}" in name_raw or "^{*}" in cells[-2]
        name = re.sub(r"\$\^\{\*\}\$", "", name_raw).replace(r"\model", "Tev").strip()
        name = re.sub(r"\s+", " ", name)
        if name.startswith("Tev"):
            group, name = "ours", f"{name} (ours)"
        elif "(base)" in name:
            group = "base"
        else:
            group = "other"

        def num(c):
            c = re.sub(r"\\textbf\{([^}]*)\}", r"\1", c)
            return float(re.sub(r"\$\^\{\*\}\$", "", c))

        rows.append(dict(model=name, group=group, star=star, p1=num(cells[-2]), p5=num(cells[-1])))
    return rows


rows = parse_tbench(MAIN_TEX)
assert len(rows) == 16, [r["model"] for r in rows]
# (base -> ours) pairs: in Table 3 each base row immediately precedes its trained model
pairs = [(rows[k - 1]["model"], r["model"]) for k, r in enumerate(rows) if r["group"] == "ours"]
assert all(rows[[r["model"] for r in rows].index(b)]["group"] == "base" for b, _ in pairs)
# ranking: P@1 desc, P@5 desc within ties, table order for full ties (stable sort)
rows = sorted(rows, key=lambda r: (-r["p1"], -r["p5"]))
idx = {r["model"]: k for k, r in enumerate(rows)}
print("ranking:", [(r["model"], r["p1"]) for r in rows])

# ----------------------------------------------------------------------------- layout (inches)
FIG_W = 7.7           # scaled to \linewidth = 5.5 in by LaTeX -> 12 pt here ~ 8.6 pt on the page
TOP_M = 0.62          # title + legend line, subtitle line
H_AX = 1.32           # bar axes
LBL_FS, LBL_PAD, ROT = 11.5, 5, 45
fig = plt.figure(figsize=(FIG_W, 1), dpi=DPI)   # height fixed below, once label widths are known
_rend = fig.canvas.get_renderer()


def text_w(s, size, weight="normal"):
    w, _, _ = _rend.get_text_width_height_descent(s, FontProperties(family=FAM, size=size, weight=weight), False)
    return w / fig.dpi


def text_hd(s, size, weight="normal"):
    _, h, d = _rend.get_text_width_height_descent(s, FontProperties(family=FAM, size=size, weight=weight), False)
    return (h - d) / fig.dpi, d / fig.dpi


SC = 0.78   # small-cap size for "EV" in Tev (paper: \textsc{Tev})


def sc_segments(s):
    out = []
    for i, part in enumerate(s.split("Tev")):
        if i:
            out += [("T", False), ("EV", True)]
        if part:
            out.append((part, False))
    return out


def sc_width(s, size, weight="normal"):
    return sum(text_w(t, size * SC if sm else size, weight) for t, sm in sc_segments(s))


def label_of(r):
    return r["model"] + ("*" if r["star"] else "")


longest = max(sc_width(label_of(r), LBL_FS, "bold" if r["group"] == "ours" else "normal") for r in rows)
BOT_M = longest * np.sin(np.deg2rad(ROT)) + LBL_PAD / 72 + 0.12
FIG_H = TOP_M + H_AX + BOT_M
fig.set_size_inches(FIG_W, FIG_H)
IN = Affine2D().scale(1 / FIG_W, 1 / FIG_H) + fig.transFigure
LEFT_IN, RIGHT_IN = 0.42, FIG_W - 0.10
ax = fig.add_axes([LEFT_IN / FIG_W, BOT_M / FIG_H, (RIGHT_IN - LEFT_IN) / FIG_W, H_AX / FIG_H])


def sc_text(x_in, y_in, s, size, ha="left", color=INK, weight="normal", rotation=0, zorder=6):
    """Text at (x_in, y_in) inches (baseline anchor) with 'Tev' in small caps, laid along the baseline."""
    segs = [(t, size * SC if sm else size) for t, sm in sc_segments(s)]
    widths = [text_w(t, fs, weight) for t, fs in segs]
    total = sum(widths)
    cur = {"left": 0.0, "center": -total / 2, "right": -total}[ha]
    th = np.deg2rad(rotation)
    for (t, fs), w in zip(segs, widths):
        fig.text(x_in + cur * np.cos(th), y_in + cur * np.sin(th), t, transform=IN, fontsize=fs, ha="left",
                 va="baseline", color=color, fontweight=weight, rotation=rotation, rotation_mode="anchor",
                 zorder=zorder)
        cur += w
    return total


def cap_half(size):
    return 0.32 * size / 72


def title_accent(x_in, yc_in, s, size=15.5):
    fig.add_artist(Rectangle((x_in, yc_in - 0.09), 0.045, 0.18, transform=IN, color=ACCENT, lw=0, zorder=5))
    sc_text(x_in + 0.11, yc_in - cap_half(size), s, size, ha="left", color=INK, weight="bold")


def frame(x0, y0, w, h, r=0.07):
    fig.add_artist(FancyBboxPatch((x0, y0), w, h, boxstyle=f"round,pad=0,rounding_size={r}", transform=IN,
                                  fc="white", ec=FRAME_EC, lw=0.9, zorder=4))


# ----------------------------------------------------------------------------- bars
x = np.arange(len(rows))
vals = np.array([r["p1"] for r in rows])
colors = [COL[r["group"]] for r in rows]
BW = 0.70
YMAX = 0.66
ax.bar(x, vals, width=BW, color=colors, zorder=3, lw=0)
for xi, v, r in zip(x, vals, rows):
    ours = r["group"] == "ours"
    ax.text(xi, v + 0.01, f"{v:.2f}", ha="center", va="bottom", fontsize=11.5,
            color=COL["ours"] if ours else INK2, fontweight="bold" if ours else "normal", zorder=4)
ax.set_xlim(-0.6, len(rows) - 0.4)
ax.set_ylim(0, YMAX)
yticks = np.arange(0, 0.6 + 1e-9, 0.2)
ax.set_yticks(yticks)
ax.set_yticklabels([f"{t:.1f}" for t in yticks], fontsize=11.5)
ax.grid(axis="y", color=GRID, lw=0.8, zorder=0)
for s in ("top", "right", "left"):
    ax.spines[s].set_visible(False)

# base -> ours gain arrows (relative gain as printed in the paper: +28 %, 2.5x)
def fmt_gain(b, o):
    r = o / b
    return f"{r:.1f}×" if r >= 2 else f"{(r - 1) * 100:+.0f}%"


RAD = 0.40
for base, ours in pairs:
    xb, xo = idx[base], idx[ours]
    vb, vo = vals[xb], vals[xo]
    p0 = (xb - 0.10, vb + 0.08)                # above the base bar's value label
    p1 = (xo + BW / 2 + 0.10, vo + 0.035)      # beside the ours bar's value label, at bar-top height
    ax.annotate("", xy=p1, xytext=p0, zorder=5,
                arrowprops=dict(arrowstyle="-|>,head_length=0.35,head_width=0.16", color=COL["ours"], lw=1.1,
                                connectionstyle=f"arc3,rad={RAD}", shrinkA=0, shrinkB=0))
    # gain label at the apex of the quadratic Bezier (t = 0.5): mid + rad * perp, in display space
    d0, d1 = ax.transData.transform(p0), ax.transData.transform(p1)
    dx, dy = d1 - d0
    ctrl = (d0 + d1) / 2 + RAD * np.array([dy, -dx])
    apex = 0.25 * d0 + 0.5 * ctrl + 0.25 * d1
    ax_, ay_ = ax.transData.inverted().transform(apex)
    ax.text(ax_, ay_ + 0.012, fmt_gain(vb, vo), ha="center", va="bottom", fontsize=12.5,
            color=COL["ours"], fontweight="bold", zorder=6)

# ----------------------------------------------------------------------------- model labels
ax.set_xticks(x)
ax.set_xticklabels(["" if r["group"] == "ours" else label_of(r) for r in rows], rotation=ROT, ha="right",
                   va="top", rotation_mode="anchor", fontsize=LBL_FS)
ax.tick_params(axis="x", pad=LBL_PAD)
for lab in ax.get_xticklabels():
    lab.set_color(INK2)
for xi, r in enumerate(rows):        # ours: same anchor, drawn piecewise so 'Tev' is in small caps
    if r["group"] != "ours":
        continue
    px, py = ax.transData.transform((xi, 0))
    anchor = np.array([px, py]) / fig.dpi - np.array([0, LBL_PAD / 72])
    asc, _ = text_hd(r["model"], LBL_FS, "bold")
    th = np.deg2rad(ROT)
    base_pt = anchor - asc * np.array([-np.sin(th), np.cos(th)])
    sc_text(base_pt[0], base_pt[1], label_of(r), LBL_FS, ha="right", color=COL["ours"], weight="bold", rotation=ROT)

# ----------------------------------------------------------------------------- title, subtitle, legend
p = ax.get_position()
ax_top = p.y1 * FIG_H
T_YC = ax_top + 0.40                       # centre line of the title / legend row
title_accent(LEFT_IN, T_YC, "All models on TB 4.0-CM", size=15.5)
fig.text(LEFT_IN + 0.11, ax_top + 0.15, "Models ranked by Pass@1.", transform=IN, ha="left", va="center",
         fontsize=11, fontweight="bold", color=MUTED)

LEG_FS, SQ, PADX, HGAP, IGAP, LEG_H = 11, 0.14, 0.18, 0.10, 0.36, 0.44
items = [(COL["ours"], "Tev (ours)"), (COL["base"], "Base model"), (COL["other"], "Other models")]
leg_w = 2 * PADX + sum(SQ + HGAP + sc_width(s, LEG_FS) for _, s in items) + IGAP * (len(items) - 1)
lx0 = RIGHT_IN - leg_w
frame(lx0, T_YC - LEG_H / 2, leg_w, LEG_H)
cx = lx0 + PADX
for c, s in items:
    fig.add_artist(Rectangle((cx, T_YC - SQ / 2), SQ, SQ, transform=IN, fc=c, ec="none", zorder=6))
    cx += SQ + HGAP
    cx += sc_text(cx, T_YC - cap_half(LEG_FS), s, LEG_FS, color=INK2) + IGAP

fig.savefig(OUT_STEM.with_suffix(".pdf"), bbox_inches="tight", pad_inches=0.04)
fig.savefig(OUT_STEM.with_suffix(".png"), dpi=200, bbox_inches="tight", pad_inches=0.04)
print("font:", FAM, "| figure", f"{FIG_W:.2f} x {FIG_H:.2f} in", "| saved", OUT_STEM.with_suffix(".pdf"))

